Counter-example guided inductive synthesis of control Lyapunov functions for uncertain systems

We propose a counter-example guided inductive synthesis (CEGIS) scheme for the design of control Lyapunov functions and associated state-feedback controllers for linear systems affected by parametric uncertainty with arbitrary shape. In the CEGIS framework, a learner iteratively proposes a candidate control Lyapunov function and a tailored controller by solving a linear matrix inequality (LMI) feasibility problem, while a verifier either falsifies the current candidate by producing a counter-example to be considered at the next iteration, or it certifies that the tentative control Lyapunov function actually enjoys such feature. We investigate the Lipschitz continuity of the objective function of the global optimization problem solved by the verifier, which is key to establish the convergence of our method in a finite number of iterations. Numerical simulations confirm the effectiveness of the proposed approach.

==> codiceMatlab/Constants.m <==
classdef Constants
    %UNTITLED2 Summary of this class goes here
    %   Detailed explanation goes here

    properties(Constant)
        PLyap=1
        Sigma=1
        problemVersion=2; % 1 ellipse, 2 polytopic
        epsilonLMI=1e-3
    end

   
end

==> codiceMatlab/constraintFunctionQQQ.m <==
function [cin,ceq] = constraintFunctionQQQ(x,S,c)
%UNTITLED3 Summary of this function goes here
%   Detailed explanation goes here

persistent Sigma
persistent centroid
if isempty(Sigma)
    Sigma=S;
    centroid=c(:);
end
ceq=[];%;(x(:)-centroid)'*Sigma*(x(:)-centroid)-1;
if Constants.problemVersion==1
    cin=(x-centroid)'*Sigma*(x-centroid)-1;
    
else
    cin=Sigma*x-centroid;
end
end

==> codiceMatlab/costFuncQQQ.m <==
function [retVal] =costFuncQQQ(A,P,K)
persistent PLyap;
persistent persistentK
if nargin == 3
%     retVal.nx =Constants.DIM^2;                      % Dimension of the problem
%     retVal.ng = 0;
%     retVal.nh = 1;
%     xl = [-15; -3];
%     retVal.xl = @(i) -1e5;             % Lower bounds for each variable
%     xu = [5; 3];
%     retVal.xu = @(i) 1e5;     	       % Upper bounds for each variable
%     y.fmin = @(nx) get_fmin(nx);   % Known solution value
%     y.xmin = @(nx) get_xmin(nx);   % Known solution point
%     retVal.confun = @(i) constraintFunctionQQQ(i); 
%     return
    
    PLyap=P;
    persistentK=K;
else    
    global B

    A=reshape(A,[sqrt(numel(A)),sqrt(numel(A))])+B*persistentK;
    % Schur complement of P-A'*P*A
    Q=[PLyap, A'*PLyap ; PLyap*A, PLyap];

    retVal=eigs(Q,1,'smallestreal');
end
end

==> codiceMatlab/findBoxBound.m <==
function [D] = findBoxBound(centroid,constraintFunctionQQQ)
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here
options = optimoptions('fmincon','Display','final','Algorithm','active-set');
D=[];
for i=1:numel(centroid)
    cc=@(x)x(i);
    [xl,~]=fmincon(cc,centroid,[],[],[],[],[],[],constraintFunctionQQQ,options);
    cc=@(x)-x(i);
    [xu,~]=fmincon(cc,centroid,[],[],[],[],[],[],constraintFunctionQQQ,options);
    D=[D; xl(i),xu(i)];
end
end

==> codiceMatlab/main.m <==
%% init
clear all
if Constants.problemVersion==1
    rng(10)
else
    rng(1)
end
options = optimoptions('fmincon','Display','iter','Algorithm','active-set');
options.MaxFunctionEvaluations=5000;
options.MaxIterations=1000;
%P.f = 'projectedCost'; for non constrained
P.f= 'costFuncQQQ';
P.constraint = 'constraintFunctionQQQ';
opts.maxevals = 5000;       % Maximal number of function evaluations
opts.maxits = 1000;        % Maximal number of iterations
opts.testflag = 0;
opts.showits = 1;

examples={};
global DIM
if Constants.problemVersion==1
    DIM=2
else
    DIM=4
end
centroid=randn(DIM.^2,1)
examples{end+1}=centroid;
Q=5
global B
B=ones(DIM,1)*0;
B(end)=1;
if Constants.problemVersion==1
    Sigma=randn(DIM^2,DIM^2);
    Sigma=Sigma'*Sigma*100;
    Sigma=eye(DIM^2)*Q
else
    Sigma=[ eye(DIM.^2); -eye(DIM.^2)]
    xx=[ centroid+0.03*abs(centroid) ; -(centroid-0.03*abs(centroid))];
    
    
end



ACentroid=reshape(centroid,[DIM,DIM]);
baselineK=-acker(ACentroid,B,ones(DIM,1)/3);
PLyap=dlyap((ACentroid+B*baselineK)',-eye(DIM));

%To init variables
costFuncQQQ(centroid,PLyap,baselineK)
if Constants.problemVersion==1
    constraintFunctionQQQ(ACentroid(:),Sigma,centroid)
else
    constraintFunctionQQQ(ACentroid(:),Sigma,xx)
end
projectedCost(centroid,centroid,@constraintFunctionQQQ,@costFuncQQQ)
D=findBoxBound(centroid,@constraintFunctionQQQ); %find component wise upper and lower bound
%% CEGIS





while true
    f1=1e99;
    clear x
    [x2,f2]=fmincon(@costFuncQQQ,centroid+randn(numel(centroid),1)*0.001,[],[],[],[],[],[],@constraintFunctionQQQ,options)
    if f2<0
        x=x2;
    else
        %[f1,x1]=dBIRMIN(P,opts,D);
        [f1,x1]=dDirect_GLce(P,opts,D);
        %[f1,x1]=dPlor(P,opts,D);
        %         [xopt1,fopt1,out]=glis(@projectedCost,lb,ub,opts);
        %         x1=out.xopt;
        %         f1=out.fopt;
        [xRefinedAfterDirect,fRefined]=fmincon(@costFuncQQQ,x1,[],[],[],[],[],[],@constraintFunctionQQQ,options);        
        if all(constraintFunctionQQQ(xRefinedAfterDirect)<0) && fRefined<f1
            x1=xRefinedAfterDirect;
            f1=fRefined;
        end

        if f1<f2
            x=x1;
        else
            x=x2;
        end
        
    end
    f=costFuncQQQ(x);
    
    if(f>0 && opts.maxevals<50000)
        opts.maxevals=opts.maxevals*5;
        opts.maxits=opts.maxits*5;        
        continue;
        
    end
    if(f>0)
        break;
    end
    examples{end+1}=x;
    [K,PLyap,boundMinimo]=synthRobustYalmip(examples,DIM)
    %init Again
    clear costFuncQQQ
    costFuncQQQ(centroid(:),PLyap,K)
    clear projectedCost
    projectedCost(centroid,centroid,@constraintFunctionQQQ,@costFuncQQQ)
    
    %sanity control
    for e=examples
        e=cell2mat(e);
        e=reshape(e,[DIM,DIM]);
        r=(costFuncQQQ(e));
        
        if r<boundMinimo%eigs(blkdiag(PLyap,PLyap)^2,1,'smallestreal')*Constants.epsilonLMI
            
            error('boundMinimo')
        end
    end
    %reset delle iterazioni per DIRECT
    opts.maxevals = 5000; 
    opts.maxits = 1000;  
end
%save workspace.mat
%% Verifica a posteriori

if Constants.problemVersion==2
    P=Polyhedron(Sigma,xx);
    P.computeVRep();
    vxs=P.V;
    for i=1:size(vxs,1)
        if costFuncQQQ(vxs(i,:))<=0
            error('porca eva');
            break;
        end
    end
    disp('done')
    
else
    rng(1)
    xYal=sdpvar(DIM.^2,1)
    ballApproximation = [];
    for i = 1:1000
        v = randn(DIM.^2,1);v = v/norm(v);
        ballApproximation = [ballApproximation, v'*xYal <= 1];
    end
    %     clf
    %     plot(ballApproximation,x,'blue');hold on
    %     plot(x'*x <= 1,x,'red');
    %     omega=[D(:,1)<=xYal<=D(:,2)]
    P=Polyhedron(ballApproximation)
    P.computeVRep();
    vxs=P.V/sqrt(Q)+centroid';
    %        vxs=P.V/10+centroid';
    for i=1:size(vxs,1)
        if costFuncQQQ(vxs(i,:))<=0
            error('porca eva');
            break;
        end
    end
    disp('done')
end
%%

% val=[];
%  for i=1:size(vxs,1)
%    val=[val; constraintFunctionQQQ(vxs(i,:)')];
% end



==> codiceMatlab/projectedCost.m <==
function [f,xF] = projectedCost(xGiven,ce,con,cost)
%UNTITLED2 Summary of this function goes here
%   Detailed explanation goes here
persistent centroid  constraintFunctionQQQ costFunction

if nargin>1
    centroid=ce
    constraintFunctionQQQ=con
    costFunction=cost
end

options = optimoptions('fmincon','Display','none','Algorithm','active-set');
cc=@(x) sum((x(:)-xGiven(:)).^2);
if(all(constraintFunctionQQQ(xGiven)<0))
    f=costFunction(xGiven);
    xF=xGiven;
else
    [x1,f]=fmincon(cc,centroid,[],[],[],[],[],[],constraintFunctionQQQ,options);
    %[x1,f]=fmincon(costFunction,x1,[],[],[],[],[],[],constraintFunctionQQQ,options);
    
    f=costFunction(x1);
end
if nargout > 1
    xF=x1;
end
end

==> codiceMatlab/synthRobust.m <==
function [K,P,boundMinimo] = synthRobust(examples,nStates)
%UNTITLED4 Summary of this function goes here
%   Detailed explanation goes here
global B

cvx_begin sdp
variable  Q(nStates,nStates) symmetric
variable  W(1,nStates)
variable gammaMAX
minimize gammaMAX
subject to
    gammaMAX>=0
    Q-Constants.epsilonLMI*eye(nStates)==semidefinite(nStates),
for A=examples
    A=cell2mat(A);
    A=reshape(A,[nStates,nStates]);    
    [ Q (A*Q+B*W)'; (A*Q+B*W) Q]-Constants.epsilonLMI*eye(nStates*2)==semidefinite(nStates*2);   
end

eye(nStates)*gammaMAX-Q==semidefinite(nStates)

cvx_end

assert(strcmp(cvx_status,'Solved'))

X=Q;

P=inv(X);
K=W/X;
boundMinimo=Constants.epsilonLMI/eigs(X,1,'largestreal').^2;


for A=examples
    A=cell2mat(A);
    A=reshape(A,[nStates,nStates]);
    
    resto=[ P (A+B*K)'*P; P*(A+B*K) P]-Constants.epsilonLMI*blkdiag(P,P)*blkdiag(P,P);
    rest01=[X, X*A+value(W)*B; A*X+B*value(W), X]-Constants.epsilonLMI*eye(nStates*2);
    assert(eigs(resto,1,'smallestreal')>0);
    disp(eigs(rest01,1,'smallestreal')>0);
    
end

end

==> codiceMatlab/synthRobustYalmip.m <==
function [K,P,boundMinimo] = synthRobustYalmip(examples,nStates)
%UNTITLED4 Summary of this function goes here
%   Detailed explanation goes here


Q=sdpvar(nStates,nStates,'symmetric');
W=sdpvar(1,nStates,'full');
gammaMAX=sdpvar(1,1);
global B
constraints=[Q-Constants.epsilonLMI*eye(nStates)>=0, gammaMAX>=0];
for A=examples
    A=cell2mat(A);
    A=reshape(A,[nStates,nStates]);
    constraints=[constraints;
        [ Q (A*Q+B*W)'; (A*Q+B*W) Q]-Constants.epsilonLMI*eye(nStates*2)>=0
        ];
    
end
constraints=[constraints;
    eye(nStates)*gammaMAX-Q>=0
    ];
ops=sdpsettings('solver','sdpt3')
diagnostics=optimize(constraints,gammaMAX,ops);


if diagnostics.problem == 0
    disp('Solver thinks it is feasible');
else
    error('Cannot find a baseline controller');
end

X=value(Q);

P=inv(X);
K=value(W)/X;
boundMinimo=Constants.epsilonLMI/eigs(X,1,'largestreal').^2;

for A=examples
    A=cell2mat(A);
    A=reshape(A,[nStates,nStates]);
    
    resto=[ P (A+B*K)'*P; P*(A+B*K) P]-Constants.epsilonLMI*blkdiag(P,P)*blkdiag(P,P);
    rest01=[X, X*A+value(W)*B; A*X+B*value(W), X]-Constants.epsilonLMI*eye(nStates*2);
    assert(eigs(resto,1,'smallestreal')>0);
    disp(eigs(rest01,1,'smallestreal')>0);
    
end

end
